Optimizing Networks for Internet Access Using Tethering

We investigate scenarios where Internet access to a user device (node) is available only via the cellular network. However, not every node may connect directly to it. Instead, some may use tethering to connect over WiFi to a node sharing its Internet connection. In effect, nodes split into hotspots and clients. Hotspots are nodes that connect directly to the cellular network and can provide Internet connectivity to other nodes to whom they are connected over WiFi. Clients connect to the cellular network only via hotspots. In this work, we consider the problem of determining the split of hotspots and clients, and the association between them, which maximizes the sum of the rates of all nodes, subject to the constraint that any node gets at least the rate it gets when all nodes are directly connected to the cellular network. Via tractable networks, we provide insights into the interplay between WiFi connectivity amongst nodes and rates of their links to the cellular tower, the splits that maximize sum rate, with provably optimal splits for a few cases. We propose a novel heuristic approach to split any network and provide a detailed exposition of gains available from tethering, via simulations.

==> Figures/graphsForPaper.m <==
clear;
cellVec = [17 12 8 9 10 3 7 2];

n = length(cellVec);

wifiConn = ones(n);

for i=1:1:length(cellVec)
    cellVecStr{i} = num2str(cellVec(i),3);
end

drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-layout',Gvizlayout,'-nodeColors',{'w','w','w','w','w','w','w','w'});

wifiConn = eye(n);

wifiConn(1,:) = 1;
wifiConn(:,1) = 1;

drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'g','w','w','w','w','w','w','w'});


%%
cellVec = [17 12 8 9 10 3 7 2];

n = length(cellVec);

wifiConn = eye(n);
wifiConn(1:5,1:5) = 1;
wifiConn(6:8, 6:8) = 1;

for i=1:1:length(cellVec)
    cellVecStr{i} = num2str(cellVec(i),3);
end

drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-layout',Gvizlayout,'-nodeColors',{'w','w','w','w','w','w','w','w'});

wifiConn = eye(n);
wifiConn(1,1:5) = 1;
wifiConn(1:5,1) = 1;
wifiConn(7, 6:8) = 1;
wifiConn(6:8,7) = 1;

drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'g','w','w','w','w','w','g','w'});

%%

cellVec = [17 12 13 16 11 3 7 2];

n = length(cellVec);

wifiConn = eye(n);
wifiConn(1:5,1:5) = 1;
wifiConn(6:8, 6:8) = 1;

for i=1:1:length(cellVec)
    cellVecStr{i} = num2str(cellVec(i),3);
end

drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'w','w','w','w','w','w','w','w'});

wifiConn = eye(n);
wifiConn(1,2) = 1;
wifiConn(2,1) = 1;
wifiConn(4, 3:5) = 1;
wifiConn(3:5,4) = 1;
wifiConn(7, 6:8) = 1;
wifiConn(6:8, 7) = 1;
drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'g','w','w','g','w','w','g','w'});

%%

cellVec = [17 12 13 16 11 3 7 2];

n = length(cellVec);

wifiConn = eye(n);
wifiConn(1:5,1:5) = 1;
wifiConn(6:8, 6:8) = 1;

wifiConn(5,6:8) = 1;
wifiConn(6:8,5) = 1;

for i=1:1:length(cellVec)
    cellVecStr{i} = num2str(cellVec(i),3);
end

drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'w','w','w','w','w','w','w','w'});

wifiConn = eye(n);
wifiConn(1,2) = 1;
wifiConn(2,1) = 1;
wifiConn(4,3:4) = 1;
wifiConn(3:4,4) = 1;
wifiConn(5,5:8) = 1;
wifiConn(5:8,5) = 1;
drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'g','w','w','g','g','w','w','w'});

%%

cellVec = [17 12 13 16 11 6 7 5];

n = length(cellVec);

wifiConn = eye(n);
wifiConn(1:5,1:5) = 1;
wifiConn(6:8, 6:8) = 1;

for i=1:1:length(cellVec)
    cellVecStr{i} = num2str(cellVec(i),3);
end

drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'w','w','w','w','w','w','w','w'});

wifiConn = eye(n);
drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'g','g','g','g','g','g','g','g'});

%%
% clear;
% cellVec = [17 12 8 9 10 3 7 2];
% 
% n = length(cellVec);
% 
% wifiConn = eye(17);
% 
% wifiConn(1,1:3) = 1;
% wifiConn(4,4:6) = 1;
% wifiConn(7,7:11) = 1;
% wifiConn(12,12:14) = 1;
% wifiConn(15,15:17) = 1;
% cellVecStr = {'15','14','13','14','15','13','13','15','14','10','8','10','13','8','8','13','10'};
% drawNetwork('-adjMat',wifiConn,'-undirected', 'true','-nodeLabels', cellVecStr, '-layout',Gvizlayout);
%%
%%
clear;
cellVec = [15 14 13 10 8];

n = length(cellVec);

wifiConn = eye(n);
wifiConn(1:3,1:3) = 1;
wifiConn(3:5, 3:5) = 1;

for i=1:1:length(cellVec)
    cellVecStr{i} = num2str(cellVec(i),3);
end

drawNetwork('-adjMat',wifiConn,'-nodeLabels',cellVecStr,'-nodeColors',{'w','w','w','w','w'});

==> Figures/graphsForPaperGains.m <==
cellVec = [17 12 8 9 10 3 7 2];

n = length(cellVec);

cellVec = 10.^(cellVec/10);

baseline = 1/n * sum(log2(1 + cellVec));

opt = log2(1 + cellVec(1));

gain = (opt-baseline)/baseline * 100;

gain

%%

cellVec = [17 12 8 9 10 3 7 2];

n = length(cellVec);

cellVec = 10.^(cellVec/10);

baseline = 1/n * sum(log2(1 + cellVec));

opt = 1/2 * (log2(1 + cellVec(1)) + log2(1 + cellVec(7)));

gain = (opt-baseline)/baseline * 100;

gain

%%

cellVec = [17 12 13 16 11 3 7 2];

n = length(cellVec);

cellVec = 10.^(cellVec/10);

baseline = 1/n * sum(log2(1 + cellVec));

opt = 1/3 * (log2(1 + cellVec(1)) + log2(1 + cellVec(7)) + log2(1 + cellVec(4)));

gain = (opt-baseline)/baseline * 100;

gain

